A comprehensive empirical power comparison of univariate goodness-of-fit tests for the Laplace distribution

In this paper we present the results from an empirical power comparison of 40 goodness-of-fit tests for the univariate Laplace distribution, carried out using Monte Carlo simulations with sample sizes $n = 20, 50, 100, 200$, significance levels $\alpha = 0.01, 0.05, 0.10$, and 400 alternatives consisting of asymmetric and symmetric light/heavy-tailed distributions taken as special cases from 11 models. In addition to the unmatched scope of our study, an interesting contribution is the proposal of an innovative design for the selection of alternatives. The 400 alternatives consist of 20 specific cases of 20 submodels drawn from the main 11 models. For each submodel, the 20 specific cases corresponded to parameter values chosen to cover the full power range. An analysis of the results leads to a recommendation of the best tests for five different groupings of the alternative distributions. A real-data example is also presented, where an appropriate test for the goodness-of-fit of the univariate Laplace distribution is applied to weekly log-returns of Amazon stock over a recent four-year period.

==> arxiv_v3_(round_5)/example_AMZN.R <==
library(rmutil)

## 261 closing prices of Amazon.com Inc (AMZN) stock on NASDAQ,  
## for each Friday from February 5th, 2016 to January 29 th, 2021

## Source : https://www.investing.com/equities/amazon-com-inc-historical-data

price.AMZN <- 
     c(3206.20, 3292.23, 3104.25, 3182.70, 3256.93, 3172.69, 3201.65, 3116.42, 3162.58, 3195.34, 
       3099.40, 3128.81, 3311.37, 3036.15, 3204.40, 3272.71, 3286.65, 3125.00, 3095.13, 2954.91, 
       3116.22, 3294.62, 3401.80, 3284.72, 3148.02, 3167.46, 3164.68, 3008.91, 2961.97, 3200.00, 
       2890.30, 2692.87, 2675.01, 2545.02, 2483.00, 2442.37, 2436.88, 2409.78, 2379.61, 2286.04, 
       2410.22, 2375.00, 2042.76, 1906.59, 1900.10, 1846.09, 1785.00, 1901.09, 1883.75, 2095.97, 
       2134.87, 2079.28, 2008.72, 1861.64, 1864.72, 1883.16, 1874.97, 1869.80, 1786.50, 1760.94, 
       1751.60, 1800.80, 1745.72, 1739.49, 1785.88, 1791.44, 1761.33, 1757.51, 1731.92, 1739.65, 
       1725.45, 1794.16, 1839.34, 1833.51, 1776.29, 1749.62, 1792.57, 1807.58, 1823.24, 1943.05, 
       1964.52, 2011.00, 1942.91, 1893.63, 1911.30, 1869.67, 1804.03, 1775.07, 1823.28, 1869.00, 
       1889.98, 1962.46, 1950.63, 1861.69, 1843.06, 1837.28, 1780.75, 1764.77, 1712.36, 1620.80, 
       1671.73, 1631.56, 1607.95, 1588.22, 1626.23, 1670.57, 1696.20, 1640.56, 1575.39, 1478.02, 
       1377.45, 1591.91, 1629.13, 1690.17, 1502.06, 1593.41, 1712.43, 1665.53, 1642.81, 1764.03, 
       1788.61, 1889.65, 2003.00, 1915.01, 1970.19, 1952.07, 2012.71, 1905.39, 1882.22, 1886.30, 
       1823.29, 1817.27, 1813.70, 1813.03, 1710.63, 1699.80, 1715.67, 1715.97, 1683.99, 1641.54, 
       1610.15, 1574.37, 1602.91, 1580.95, 1572.62, 1527.49, 1430.79, 1405.23, 1447.34, 1495.56,
       1571.68, 1578.89, 1500.25, 1500.00, 1448.69, 1339.60, 1429.95, 1402.05, 1294.58, 1305.20, 
       1229.14, 1169.47, 1168.36, 1179.14, 1162.00, 1162.35, 1186.00, 1129.88, 1125.35, 1111.60, 
       1100.95,  982.91, 1002.94,  989.58,  961.35,  955.10,  986.79,  965.90,  978.25,  945.26,  
       958.47,   967.99,  987.58, 1020.04, 1025.67, 1001.81,  978.76,  968.00, 1003.74,  987.71,  
       978.31,  1006.73,  995.78,  959.84,  961.35,  934.15,  924.99,  898.53,  884.67,  894.88,  
       886.54,   845.61,  852.31,  852.46,  849.88,  845.24,  845.07,  827.46,  810.20,  835.77,  
       808.33,   817.14,  795.99,  749.87,  760.59,  757.77,  768.66,  740.34,  780.37,  760.16,
       739.01,   755.05,  776.32,  818.99,  822.96,  839.43,  837.31,  805.75,  778.52,  760.14,  
       772.44,   769.00,  757.31,  772.56,  765.98,  758.81,  744.86,  735.44,  745.81,  725.68,  
       698.96,   706.39,  717.91,  725.54,  712.24,  702.80,  709.92,  673.95,  659.59,  620.50,  
       625.89,   594.60,  598.50,  582.95,  552.08,  569.61,  575.14,  555.23,  534.90,  507.08,  502.13)[1:201]

weekly.return.AMZN <- log(price.AMZN[-length(price.AMZN)] / price.AMZN[-1])

#############
# Histogram of Amazon.com Inc's (AMZN) weekly log returns (Figure 5.1 in the paper)
# pdf('AMZN.pdf')
par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

hist(x = weekly.return.AMZN, freq = F, ylim = c(0, 18.3), xlim = c(-0.15, 0.15),
    breaks = 30, main = '', xlab = "AMZN weekly log return")
x <- seq(from = -0.25, to = 0.25, by = 0.001)
f.norm <- dnorm(x, mean = mean(weekly.return.AMZN), sd = sd(weekly.return.AMZN))
f.laplace <- dlaplace(x, m = median(weekly.return.AMZN), s = mean(abs(weekly.return.AMZN - median(weekly.return.AMZN))))
lines(x = x, y = f.norm, col = 'grey65', lwd = 2)
lines(x = x, y = f.laplace, col = 'black', lwd = 2)

legend('right', legend = c('Laplace', 'Normal'), 
   bg = 'white', ncol = 1, col = c('black', 'grey65'), cex = 0.8, lwd = c(2,2))

#dev.off()
#############

# We check that these observations are not serially correlated. 
# This is consistent with the well known fact that “most (log-)return sequences can be modeled as a stochastic processes 
# with at least time-invariant first two moments (i.e. the weak stationarity; see 2.1)” and that they “exhibit no significant autocorrelation”; 
# see pages 13 and 11, respectively, in the first chapter of (Fan and Yao, 2015)’s book 
# (https://fan.princeton.edu/fan/FinEcon/chap1.pdf). (Prof. Jianqing Fan is a distinguished professor of finance and statistics at Princeton University.)

acf(weekly.return.AMZN)
IndependenceTests::A.dep.tests(weekly.return.AMZN, choice = 2, d = 2)
IndependenceTests::A.dep.tests(weekly.return.AMZN, choice = 2, d = 3)

# We now apply the characteristic function-based test of symmetry (around the mean) 
# developed by Feuerverger and Mureika (1977) and implemented in the R package symmetry.

library(symmetry)
set.seed(1) ; symmetry::symmetry_test(weekly.return.AMZN, stat = "FM", B = 10000)

# As can be seen above, one cannot reject the hypothesis of symmetry. 




###########
# Next, we now apply the two best tests against symmetric distributions (when n = 200, namely DLO_Z and BS (see
# Table 4.5) and we get the p-values 16.7% and 39.2% respectively. This allows us to conclude
# that the Laplace distribution is a good fit for these log returns.
# Note that it is well known that “the probability distribution of (log) return rt often exhibits
# heavier tails than those of a normal distribution” (see page 13 in the above-mentioned book),
# and thus are sometimes modelled using a Laplace distribution (see, e.g. Haas et al., 2006).

library(PoweR)

stat.indices <- c(#42,  # AD
                  #43,  # CvM
                  #45,  # KS
                  #46,  # Ku
                  #44,  # Wa
                  #101, # Z_K (version = 1)
                  #101, # Z_A (version = 2)
                  #101, # Z_C (version = 3)
                  #106, # DLO_X (lambda = 1, version = 1)
                  106 #, # DLO_Z (lambda = 1, version = 2)
                  #60,  # Ge
                  #91,  # GV
                  #93,  # Ho_K
                  #94,  # Ho_U
                  #95,  # Ho_V
                  #96,  # Ho_W
                  #57,  # LK
                  #99,  # A_{ratio} (delta = 0.5)
                  #100, # A_{entropy}
                  #84,  # AP_v (group = 1, version = 1)
                  #84,  # AP_e (group = 1, version = 2)
                  #84,  # AP_y (group = 1, version = 3)
                  #84,  # AP_a (group = 1, version = 4)
                  #84,  # AP_z (group = 1, version = 5)
                  #84,  # AP_y^{MLE} (group = 2, version = 3)
                  #51,  # CK_v (version = 1)
                  #51,  # CK_c (version = 2)
                  #51,  # CK_e (version = 3)
                  #98,  # AB_{KL}     (version = 1)
                  #98,  # AB_{He}     (version = 2)
                  #98,  # AB_{Je}     (version = 3)
                  #98,  # AB_{TV}     (version = 4)
                  #98,  # AB_{\chi^2} (version = 5)
                  #102, # AJ
                  #59,  # BS
                  #107, # KP
                  #48,  # Me_a^{(1)} (a = 2)
                  #50,  # Me_a^{(2)} (a = 0.5)
                  #108, # SD
                  #97   # SR^*
)

parstats <- list(#stat42 = c(0.5, 1.0, 1.0),
                 #stat43 = c(0.5, 1.0, 1.0),
                 #stat45 = c(0.5, 1.0, 1.0),
                 #stat46 = c(0.5, 1.0, 1.0),
                 #stat44 = c(0.5, 1.0, 1.0),
                 #stat101 = c(version = 1, theta1 = 0.5, theta2 = 1.0, lambda = 1.0),
                 #stat101 = c(version = 2, theta1 = 0.5, theta2 = 1.0, lambda = 1.0),
                 #stat101 = c(version = 3, theta1 = 0.5, theta2 = 1.0, lambda = 1.0),
                 #stat106 = c(lambda = 1, version = 1),
                 stat106 = c(lambda = 1, version = 2) #,
                 #stat60 = NA,
                 #stat91 = NA,
                 #stat93 = NA,
                 #stat94 = NA,
                 #stat95 = NA, 
                 #stat96 = NA,
                 #stat57 = NA,
                 #stat99 = c(delta = 0.5),
                 #stat100 = 0,
                 #stat84 = c(group = 1, version = 1, m = 0),
                 #stat84 = c(group = 1, version = 2, m = 0),
                 #stat84 = c(group = 1, version = 3, m = 0),
                 #stat84 = c(group = 1, version = 4, m = 0),
                 #stat84 = c(group = 1, version = 5, m = 0),
                 #stat84 = c(group = 2, version = 3, m = 0),
                 #stat51 = c(version = 1, m = 0),
                 #stat51 = c(version = 2, m = 0),
                 #stat51 = c(version = 3, m = 0), 
                 #stat98 = c(version = 1),
                 #stat98 = c(version = 2),
                 #stat98 = c(version = 3),
                 #stat98 = c(version = 4),
                 #stat98 = c(version = 5), 
                 #stat102 = 0,
                 #stat59 = NA,
                 #stat107 = NA,
                 #stat48 = c(a = 2.0),
                 #stat50 = c(a = 0.5),
                 #stat108 = NA,
                 #stat97 = NA
)

alter <- create.alter(stat.indices)
#alter[9] <- 3 # Since DLO_X rejects H0 for large values
print(alter)

# alter = 0 if we reject H0 for for small or large values (legend = 3 in the paper)
# alter = 3 if we reject H0 for for large values (legend = 1 in the paper)
# alter = 4 if we reject H0 for for small values (legend = 2 in the paper)

stat.names <- c(#"AD", 
                #"CvM", 
                #"KS", 
                #"Ku", 
                #"Wa", 
                #"Z_K", 
                #"Z_A",
                #"Z_C", 
                #"DLO_X", 
                "DLO_Z" #, 
                #"Ge", 
                #"GV", 
                #"Ho_K", 
                #"Ho_U", 
                #"Ho_V", 
                #"Ho_W", 
                #"LK", 
                #"A_ratio",
                #"A_entropy", 
                #"AP_v", 
                #"AP_e", 
                #"AP_y", 
                #"AP_a", 
                #"AP_z", 
                #"AP^MLE_y", 
                #"CK_v", 
                #"CK_c", 
                #"CK_e",
                #"AB_{KL}", 
                #"AB_{He}", 
                #"AB_{Je}", 
                #"AB_{TV}", 
                #"AB_{X2}", 
                #"AJ", 
                #"BS", 
                #"KP", 
                #"Me2(1)", 
                #"Me0.5(2)", 
                #"SD", 
                #"SR*"
)

##### Calculation of the 40 test statistics

nbtests <- length(stat.indices)

test.stat.AMZN <- rep(NA, nbtests)
for (i in 1:nbtests){
  test.stat.AMZN[i] <- statcompute(stat.index = stat.indices[[i]], data = weekly.return.AMZN, stat.pars = parstats[[i]])$statistic
}
test.stat.AMZN

#[1]  0.357618845  0.055756699  0.725723160  1.039884772  0.043896315  1.151663555  3.296427944  5.698471914
#[9]  2.189537788 -1.393167553  0.595269294 -1.157128247  4.857603965  1.356510864  5.202055384  3.834879264
#[17]  1.762670129  0.610179393  0.138326904  0.056402351  0.043974693  0.108890754  0.063107943  0.070168227
#[25]  0.039682463  5.574171326  5.948345935  5.193228150  0.029818719  0.004495389  0.036060042  0.155588866
#[33]  0.038429443  1.084789310  1.895830570  0.123509663  1.477921721  6.967033325  0.641115218  0.562203024

##### Estimation of p-values by simulations (takes a long time to run!)

cpt <- rep(0, nbtests)
cpt.tot <- 0
set.seed(1)
for (j in 1:100000){
  print(j)
  x <- gensample(law.index = 1, n = 200)$sample
  cpt.tot <- cpt.tot + 1
  for (i in 1:nbtests){
    test.stat <- statcompute(stat.index = stat.indices[[i]], data = x, stat.pars = parstats[[i]])$statistic
    cpt[i] <- cpt[i] + as.numeric(test.stat > test.stat.AMZN[i])
  }
}

cpt.adj <- cpt
cpt.adj[alter == 4] <- cpt.tot - cpt.adj[alter == 4]
cpt.adj[alter == 0] <- 2 * cpt.adj[alter == 0]
cpt.adj[cpt.adj > cpt.tot] <- 2 * cpt.tot - cpt.adj[cpt.adj > cpt.tot]   
p.value <- cpt.adj / cpt.tot * 100
names(p.value) <- stat.names

## Results with set.seed(1) and 100,000 simulations (in percent)
#p.value <- c(57.467, 47.273, 26.152, 38.734, 40.564, 70.708, 91.220, 86.331,
#             33.554, 16.670, 69.257, 28.372, 74.618, 25.380, 88.116, 65.588,
#             41.125, 81.905, 19.163, 86.355, 85.190, 78.112, 68.895, 49.549,
#             85.102, 77.771, 80.518, 35.437, 61.837, 55.453, 58.080, 16.459,
#             78.164, 58.628, 39.212, 61.868, 47.636, 48.867, 16.540, 59.394)

names(p.value) <- stat.names

cbind(round(sort(p.value), 1))
cbind(round(p.value, 1))


==> example_AMZN.R <==
library(rmutil)

## 261 closing prices of Amazon.com Inc (AMZN) stock on NASDAQ,  
## for each Friday from February 5th, 2016 to January 29 th, 2021

## Source : https://www.investing.com/equities/amazon-com-inc-historical-data

price.AMZN <- 
     c(3206.20, 3292.23, 3104.25, 3182.70, 3256.93, 3172.69, 3201.65, 3116.42, 3162.58, 3195.34, 
       3099.40, 3128.81, 3311.37, 3036.15, 3204.40, 3272.71, 3286.65, 3125.00, 3095.13, 2954.91, 
       3116.22, 3294.62, 3401.80, 3284.72, 3148.02, 3167.46, 3164.68, 3008.91, 2961.97, 3200.00, 
       2890.30, 2692.87, 2675.01, 2545.02, 2483.00, 2442.37, 2436.88, 2409.78, 2379.61, 2286.04, 
       2410.22, 2375.00, 2042.76, 1906.59, 1900.10, 1846.09, 1785.00, 1901.09, 1883.75, 2095.97, 
       2134.87, 2079.28, 2008.72, 1861.64, 1864.72, 1883.16, 1874.97, 1869.80, 1786.50, 1760.94, 
       1751.60, 1800.80, 1745.72, 1739.49, 1785.88, 1791.44, 1761.33, 1757.51, 1731.92, 1739.65, 
       1725.45, 1794.16, 1839.34, 1833.51, 1776.29, 1749.62, 1792.57, 1807.58, 1823.24, 1943.05, 
       1964.52, 2011.00, 1942.91, 1893.63, 1911.30, 1869.67, 1804.03, 1775.07, 1823.28, 1869.00, 
       1889.98, 1962.46, 1950.63, 1861.69, 1843.06, 1837.28, 1780.75, 1764.77, 1712.36, 1620.80, 
       1671.73, 1631.56, 1607.95, 1588.22, 1626.23, 1670.57, 1696.20, 1640.56, 1575.39, 1478.02, 
       1377.45, 1591.91, 1629.13, 1690.17, 1502.06, 1593.41, 1712.43, 1665.53, 1642.81, 1764.03, 
       1788.61, 1889.65, 2003.00, 1915.01, 1970.19, 1952.07, 2012.71, 1905.39, 1882.22, 1886.30, 
       1823.29, 1817.27, 1813.70, 1813.03, 1710.63, 1699.80, 1715.67, 1715.97, 1683.99, 1641.54, 
       1610.15, 1574.37, 1602.91, 1580.95, 1572.62, 1527.49, 1430.79, 1405.23, 1447.34, 1495.56,
       1571.68, 1578.89, 1500.25, 1500.00, 1448.69, 1339.60, 1429.95, 1402.05, 1294.58, 1305.20, 
       1229.14, 1169.47, 1168.36, 1179.14, 1162.00, 1162.35, 1186.00, 1129.88, 1125.35, 1111.60, 
       1100.95,  982.91, 1002.94,  989.58,  961.35,  955.10,  986.79,  965.90,  978.25,  945.26,  
       958.47,   967.99,  987.58, 1020.04, 1025.67, 1001.81,  978.76,  968.00, 1003.74,  987.71,  
       978.31,  1006.73,  995.78,  959.84,  961.35,  934.15,  924.99,  898.53,  884.67,  894.88,  
       886.54,   845.61,  852.31,  852.46,  849.88,  845.24,  845.07,  827.46,  810.20,  835.77,  
       808.33,   817.14,  795.99,  749.87,  760.59,  757.77,  768.66,  740.34,  780.37,  760.16,
       739.01,   755.05,  776.32,  818.99,  822.96,  839.43,  837.31,  805.75,  778.52,  760.14,  
       772.44,   769.00,  757.31,  772.56,  765.98,  758.81,  744.86,  735.44,  745.81,  725.68,  
       698.96,   706.39,  717.91,  725.54,  712.24,  702.80,  709.92,  673.95,  659.59,  620.50,  
       625.89,   594.60,  598.50,  582.95,  552.08,  569.61,  575.14,  555.23,  534.90,  507.08,  502.13)[1:201]

weekly.return.AMZN <- log(price.AMZN[-length(price.AMZN)] / price.AMZN[-1])

#############
# Histogram of Amazon.com Inc's (AMZN) weekly log returns (Figure 5.1 in the paper)
# pdf('AMZN.pdf')
par(mfrow=c(1,1))
par(cex = 1.4)
par(cex.main = 1)

hist(x = weekly.return.AMZN, freq = F, ylim = c(0, 18.3), xlim = c(-0.15, 0.15),
    breaks = 30, main = '', xlab = "AMZN weekly log return")
x <- seq(from = -0.25, to = 0.25, by = 0.001)
f.norm <- dnorm(x, mean = mean(weekly.return.AMZN), sd = sd(weekly.return.AMZN))
f.laplace <- dlaplace(x, m = median(weekly.return.AMZN), s = mean(abs(weekly.return.AMZN - median(weekly.return.AMZN))))
lines(x = x, y = f.norm, col = 'grey65', lwd = 2)
lines(x = x, y = f.laplace, col = 'black', lwd = 2)

legend('right', legend = c('Laplace', 'Normal'), 
   bg = 'white', ncol = 1, col = c('black', 'grey65'), cex = 0.8, lwd = c(2,2))

#dev.off()
#############

# We check that these observations are not serially correlated. 
# This is consistent with the well known fact that “most (log-)return sequences can be modeled as a stochastic processes 
# with at least time-invariant first two moments (i.e. the weak stationarity; see 2.1)” and that they “exhibit no significant autocorrelation”; 
# see pages 13 and 11, respectively, in the first chapter of (Fan and Yao, 2015)’s book 
# (https://fan.princeton.edu/fan/FinEcon/chap1.pdf). (Prof. Jianqing Fan is a distinguished professor of finance and statistics at Princeton University.)

acf(weekly.return.AMZN)
IndependenceTests::A.dep.tests(weekly.return.AMZN, choice = 2, d = 2)
IndependenceTests::A.dep.tests(weekly.return.AMZN, choice = 2, d = 3)

# We now apply the characteristic function-based test of symmetry (around the mean) 
# developed by Feuerverger and Mureika (1977) and implemented in the R package symmetry.

library(symmetry)
set.seed(1) ; symmetry::symmetry_test(weekly.return.AMZN, stat = "FM", B = 10000)

# As can be seen above, one cannot reject the hypothesis of symmetry. 




###########
# Next, we now apply the two best tests against symmetric distributions (when n = 200, namely DLO_Z and BS (see
# Table 4.5) and we get the p-values 16.7% and 39.2% respectively. This allows us to conclude
# that the Laplace distribution is a good fit for these log returns.
# Note that it is well known that “the probability distribution of (log) return rt often exhibits
# heavier tails than those of a normal distribution” (see page 13 in the above-mentioned book),
# and thus are sometimes modelled using a Laplace distribution (see, e.g. Haas et al., 2006).

library(PoweR)

stat.indices <- c(#42,  # AD
                  #43,  # CvM
                  #45,  # KS
                  #46,  # Ku
                  #44,  # Wa
                  #101, # Z_K (version = 1)
                  #101, # Z_A (version = 2)
                  #101, # Z_C (version = 3)
                  #106, # DLO_X (lambda = 1, version = 1)
                  106 #, # DLO_Z (lambda = 1, version = 2)
                  #60,  # Ge
                  #91,  # GV
                  #93,  # Ho_K
                  #94,  # Ho_U
                  #95,  # Ho_V
                  #96,  # Ho_W
                  #57,  # LK
                  #99,  # A_{ratio} (delta = 0.5)
                  #100, # A_{entropy}
                  #84,  # AP_v (group = 1, version = 1)
                  #84,  # AP_e (group = 1, version = 2)
                  #84,  # AP_y (group = 1, version = 3)
                  #84,  # AP_a (group = 1, version = 4)
                  #84,  # AP_z (group = 1, version = 5)
                  #84,  # AP_y^{MLE} (group = 2, version = 3)
                  #51,  # CK_v (version = 1)
                  #51,  # CK_c (version = 2)
                  #51,  # CK_e (version = 3)
                  #98,  # AB_{KL}     (version = 1)
                  #98,  # AB_{He}     (version = 2)
                  #98,  # AB_{Je}     (version = 3)
                  #98,  # AB_{TV}     (version = 4)
                  #98,  # AB_{\chi^2} (version = 5)
                  #102, # AJ
                  #59,  # BS
                  #107, # KP
                  #48,  # Me_a^{(1)} (a = 2)
                  #50,  # Me_a^{(2)} (a = 0.5)
                  #108, # SD
                  #97   # SR^*
)

parstats <- list(#stat42 = c(0.5, 1.0, 1.0),
                 #stat43 = c(0.5, 1.0, 1.0),
                 #stat45 = c(0.5, 1.0, 1.0),
                 #stat46 = c(0.5, 1.0, 1.0),
                 #stat44 = c(0.5, 1.0, 1.0),
                 #stat101 = c(version = 1, theta1 = 0.5, theta2 = 1.0, lambda = 1.0),
                 #stat101 = c(version = 2, theta1 = 0.5, theta2 = 1.0, lambda = 1.0),
                 #stat101 = c(version = 3, theta1 = 0.5, theta2 = 1.0, lambda = 1.0),
                 #stat106 = c(lambda = 1, version = 1),
                 stat106 = c(lambda = 1, version = 2) #,
                 #stat60 = NA,
                 #stat91 = NA,
                 #stat93 = NA,
                 #stat94 = NA,
                 #stat95 = NA, 
                 #stat96 = NA,
                 #stat57 = NA,
                 #stat99 = c(delta = 0.5),
                 #stat100 = 0,
                 #stat84 = c(group = 1, version = 1, m = 0),
                 #stat84 = c(group = 1, version = 2, m = 0),
                 #stat84 = c(group = 1, version = 3, m = 0),
                 #stat84 = c(group = 1, version = 4, m = 0),
                 #stat84 = c(group = 1, version = 5, m = 0),
                 #stat84 = c(group = 2, version = 3, m = 0),
                 #stat51 = c(version = 1, m = 0),
                 #stat51 = c(version = 2, m = 0),
                 #stat51 = c(version = 3, m = 0), 
                 #stat98 = c(version = 1),
                 #stat98 = c(version = 2),
                 #stat98 = c(version = 3),
                 #stat98 = c(version = 4),
                 #stat98 = c(version = 5), 
                 #stat102 = 0,
                 #stat59 = NA,
                 #stat107 = NA,
                 #stat48 = c(a = 2.0),
                 #stat50 = c(a = 0.5),
                 #stat108 = NA,
                 #stat97 = NA
)

alter <- create.alter(stat.indices)
#alter[9] <- 3 # Since DLO_X rejects H0 for large values
print(alter)

# alter = 0 if we reject H0 for for small or large values (legend = 3 in the paper)
# alter = 3 if we reject H0 for for large values (legend = 1 in the paper)
# alter = 4 if we reject H0 for for small values (legend = 2 in the paper)

stat.names <- c(#"AD", 
                #"CvM", 
                #"KS", 
                #"Ku", 
                #"Wa", 
                #"Z_K", 
                #"Z_A",
                #"Z_C", 
                #"DLO_X", 
                "DLO_Z" #, 
                #"Ge", 
                #"GV", 
                #"Ho_K", 
                #"Ho_U", 
                #"Ho_V", 
                #"Ho_W", 
                #"LK", 
                #"A_ratio",
                #"A_entropy", 
                #"AP_v", 
                #"AP_e", 
                #"AP_y", 
                #"AP_a", 
                #"AP_z", 
                #"AP^MLE_y", 
                #"CK_v", 
                #"CK_c", 
                #"CK_e",
                #"AB_{KL}", 
                #"AB_{He}", 
                #"AB_{Je}", 
                #"AB_{TV}", 
                #"AB_{X2}", 
                #"AJ", 
                #"BS", 
                #"KP", 
                #"Me2(1)", 
                #"Me0.5(2)", 
                #"SD", 
                #"SR*"
)

##### Calculation of the 40 test statistics

nbtests <- length(stat.indices)

test.stat.AMZN <- rep(NA, nbtests)
for (i in 1:nbtests){
  test.stat.AMZN[i] <- statcompute(stat.index = stat.indices[[i]], data = weekly.return.AMZN, stat.pars = parstats[[i]])$statistic
}
test.stat.AMZN

#[1]  0.357618845  0.055756699  0.725723160  1.039884772  0.043896315  1.151663555  3.296427944  5.698471914
#[9]  2.189537788 -1.393167553  0.595269294 -1.157128247  4.857603965  1.356510864  5.202055384  3.834879264
#[17]  1.762670129  0.610179393  0.138326904  0.056402351  0.043974693  0.108890754  0.063107943  0.070168227
#[25]  0.039682463  5.574171326  5.948345935  5.193228150  0.029818719  0.004495389  0.036060042  0.155588866
#[33]  0.038429443  1.084789310  1.895830570  0.123509663  1.477921721  6.967033325  0.641115218  0.562203024

##### Estimation of p-values by simulations (takes a long time to run!)

cpt <- rep(0, nbtests)
cpt.tot <- 0
set.seed(1)
for (j in 1:100000){
  print(j)
  x <- gensample(law.index = 1, n = 200)$sample
  cpt.tot <- cpt.tot + 1
  for (i in 1:nbtests){
    test.stat <- statcompute(stat.index = stat.indices[[i]], data = x, stat.pars = parstats[[i]])$statistic
    cpt[i] <- cpt[i] + as.numeric(test.stat > test.stat.AMZN[i])
  }
}

cpt.adj <- cpt
cpt.adj[alter == 4] <- cpt.tot - cpt.adj[alter == 4]
cpt.adj[alter == 0] <- 2 * cpt.adj[alter == 0]
cpt.adj[cpt.adj > cpt.tot] <- 2 * cpt.tot - cpt.adj[cpt.adj > cpt.tot]   
p.value <- cpt.adj / cpt.tot * 100
names(p.value) <- stat.names

## Results with set.seed(1) and 100,000 simulations (in percent)
#p.value <- c(57.467, 47.273, 26.152, 38.734, 40.564, 70.708, 91.220, 86.331,
#             33.554, 16.670, 69.257, 28.372, 74.618, 25.380, 88.116, 65.588,
#             41.125, 81.905, 19.163, 86.355, 85.190, 78.112, 68.895, 49.549,
#             85.102, 77.771, 80.518, 35.437, 61.837, 55.453, 58.080, 16.459,
#             78.164, 58.628, 39.212, 61.868, 47.636, 48.867, 16.540, 59.394)

names(p.value) <- stat.names

cbind(round(sort(p.value), 1))
cbind(round(p.value, 1))

